The $\gamma^\ast\to \eta\gamma$ and $\gamma^\ast\to \eta'\gamma$ form factors to NNLO accuracy in perturbative QCD

We use conformal symmetry to calculate the NNLO anomalous dimension matrix (three loops) for flavor-singlet axial-vector QCD operators for spin $N \le 8$ from a set of gauge-invariant two-point correlation functions. Combining this result with the recent calculation of the two-loop coefficient functions, we carry out the calculation of the $\gamma\gamma^\ast\to \eta$ and $\gamma\gamma^\ast\to \eta'$ form factors at large momentum transfers to the NNLO accuracy in perturbative QCD.

==> anc/AnomalousDimensions.m <==
(* ::Package:: *)

(* ---------------------------------------------------------------- *) 
(* The  $\gamma^\ast\to \eta\gamma$ and $\gamma^\ast\to \eta'\gamma$*)          
(*  form factors to NNLO accuracy in perturbative QCD.              *) 
(* V.M. Braun, K.G. Chetyrkin, A.N. Manashov                        *)
(* Version from 10.10.2025                                          *) 
(* ---------------------------------------------------------------- *) 


(* This package contains anomalous dimension matrices, Eq.(50), for *)
(* flavor-singlet and flavor-nonsinglet operators                *)

(* ::Input:: *)
(*(* Nonsinglet Anomalous dimensions gammaNS(a)=  a*gamma1NS + a^2*gamma2NS + a^3 gamma3NS *) *)
(* (*---------------------------------------------------------------------------------------*)*)
(**)
(*gamma1NS={{0,0,0,0,0},{0,100/9,0,0,0},{0,0,728/45,0,0},{0,0,0,2054/105,0},{0,0,0,0,4180/189}};*)
(*gamma2NS={{0,0,0,0,0},{260/9-(40 nf)/9,34450/243-(830 nf)/81,0,0,0},{52/9-(104 nf)/45,8512/243-(1064 nf)/405,662846/3375-(31132 nf)/2025,0,0},{-(2054/14175)-(4108 nf)/2835,34243/2025-(242 nf)/135,2208998/70875-(1804 nf)/945,718751707/3087000-(3745727 nf)/198450,0},{-(2717/1323)-(190 nf)/189,47072/5103-(320 nf)/243,80220734/4465125-(61732 nf)/42525,2552663/92610-(284 nf)/189,293323294583/1125211500-(19247947 nf)/893025}};*)
(**)
(*gamma3NS={{0,0,0,0,0},{49024/81-(28700 nf)/243+(236 nf^2)/81,64486199/26244-(967495 nf)/4374-(2569 nf^2)/729+(2200 Zeta[3])/81-4000/27 nf Zeta[3],0,0,0},{3911/27-(1279108 nf)/30375+(1316 nf^2)/2025,23599891/36450-(26434828 nf)/273375+(41356 nf^2)/18225,559048023977/164025000-(90842989 nf)/303750-(431242 nf^2)/91125+(11312 Zeta[3])/405-5824/27 nf Zeta[3],0,0},{281851388261/7501410000-(54942827 nf)/2500470+(55169 nf^2)/893025,208052194247/714420000-(636248861 nf)/13395375+(10793 nf^2)/9450,21898269506047/37507050000-(77507831071 nf)/937676250+(176539 nf^2)/99225,59388575317957639/14702763600000-(12225186887503 nf)/35006580000-(1369936511 nf^2)/250047000+(185482 Zeta[3])/6615-16432/63 nf Zeta[3],0},{28739341349/39382402500-(10635441451 nf)/750141000-(239131 nf^2)/1786050,4068118032481/25317258750-(477276623 nf)/17222625+(709286 nf^2)/1148175,547136173376507/1772208112500-(6410279623 nf)/135025380+(44709797 nf^2)/40186125,58135173181189/110270727000-(9471259052 nf)/131274675+(260383 nf^2)/178605,24226918396923088741/5359157332200000-(5084233920923 nf)/13127467500-(20297329837 nf^2)/3375634500+(5012876 Zeta[3])/178605-167200/567 nf Zeta[3]}};*)
(**)


(* ::Input:: *)
(*(* Singlet Anomalous dimensions gammaS(a)=a*gamma1S + a^2*gamma2S + a^3 gamma3S  , Eq.(41) *)*)
(*(* ----------------------------------------------------------------------------------------*)*)

(* ::Input:: *)
(*gamma1S={{0,0,0,0,0,0,0,0,0},{0,100/9,-(nf/3),0,0,0,0,0,0},{0,-(40/9),18+(4 nf)/3,0,0,0,0,0,0},{0,0,0,728/45,-((2 nf)/15),0,0,0,0},{0,0,0,-(224/45),156/5+(4 nf)/3,0,0,0,0},{0,0,0,0,0,2054/105,-(nf/14),0,0},{0,0,0,0,0,-(36/7),1378/35+(4 nf)/3,0,0},{0,0,0,0,0,0,0,4180/189,-((2 nf)/45)},{0,0,0,0,0,0,0,-(704/135),4763/105+(4 nf)/3}};*)
(**)
(*gamma2S={{16 nf,0,0,0,0,0,0,0,0},{260/9-(16 nf)/9,34450/243-(745 nf)/81,-((43 nf)/324),0,0,0,0,0,0},{-(1400/9)-(80 nf)/9,-(14590/243)-(200 nf)/81,447/2-(1748 nf)/81,0,0,0,0,0,0},{52/9-(56 nf)/45,8512/243-(1036 nf)/405,(49 nf)/45,662846/3375-(151852 nf)/10125,(22127 nf)/20250,0,0,0,0},{-(11312/45)-(448 nf)/45,-(33712/405)-(1568 nf)/405,2156/15-(392 nf)/405,-(2307368/30375)-(10528 nf)/2025,126976/375-(375152 nf)/10125,0,0,0,0},{-(2054/14175)-(2488 nf)/2835,34243/2025-(79 nf)/45,(511 nf)/5400,2208998/70875-(2992 nf)/1575,(12859 nf)/13500,718751707/3087000-(103792931 nf)/5556600,(210737 nf)/211680,0,0},{-(4724/15)-(72 nf)/7,-(1316/15)-4 nf,18309/125-nf,-(28732/375)-(88 nf)/35,93291/875-(44 nf)/175,-(36739/420)-(1766 nf)/245,71321289/171500-(127437 nf)/2744,0,0},{-(2717/1323)-(614 nf)/945,47072/5103-(524 nf)/405,-((749 nf)/6075),80220734/4465125-(102476 nf)/70875,(1050401 nf)/2976750,2552663/92610-(1985 nf)/1323,(79913 nf)/123480,293323294583/1125211500-(287106517 nf)/13395375,(1797557 nf)/2187000},{-(1712392/4725)-(1408 nf)/135,-(1761188/18225)-(4928 nf)/1215,542113/3150-(1232 nf)/1215,-(43984952/637875)-(15488 nf)/6075,26809123/308700-(7744 nf)/30375,-(3447268/46305)-(352 nf)/189,154253/1715-(44 nf)/441,-(3901134908/40186125)-(1119712 nf)/127575,6600064319/13891500-(101892886 nf)/1913625}};*)
(**)
(*gamma3S={{(944 nf)/3-(32 nf^2)/9,0,0,0,0,0,0,0,0},{1/243 (147072-22175 nf+1755 nf^2),64486199/26244-(1874755 nf)/8748-(326 nf^2)/81+(2200 Zeta[3])/81-4400/27 nf Zeta[3],-((1620961 nf)/17496)+(8869 nf^2)/1458+2560/27 nf Zeta[3],0,0,0,0,0,0},{10/243 (-70509+5819 nf+198 nf^2),-(5535050/6561)+(14155 nf)/2187+(1330 nf^2)/243-(1600 Zeta[3])/81+3200/27 nf Zeta[3],28369/8-(1460153 nf)/17496-(12305 nf^2)/729-14020/27 nf Zeta[3],0,0,0,0,0,0},{(4399875-1216714 nf+84492 nf^2)/30375,(7 (16857065-2853563 nf+53364 nf^2))/182250,-((7 nf (-1270441+47588 nf))/364500),559048023977/164025000-(821093327 nf)/2733750-(743386 nf^2)/151875+(11312 Zeta[3])/405-30016/135 nf Zeta[3],-((9414495251 nf)/218700000)+(2944457 nf^2)/1518750+6476/135 nf Zeta[3],0,0,0,0},{(28 (-6646294+321631 nf+4140 nf^2))/30375,(49 (-21293549+1910466 nf+78840 nf^2))/820125,(49 (17858799-2609086 nf+8760 nf^2))/364500,-(43385387017/41006250)-(104182414 nf)/6834375+(135016 nf^2)/30375-(21056 Zeta[3])/405+3584/27 nf Zeta[3],51647279/9375-(11563525657 nf)/54675000-(17837983 nf^2)/911250-18976/27 nf Zeta[3],0,0,0,0},{(563702776522-366798654615 nf+20033856300 nf^2)/15002820000,(1248313165482-242329226305 nf+4494548700 nf^2)/4286520000,((30434567717-219578350 nf) nf)/2857680000,(11 (3981503546554-610200420043 nf+10740923100 nf^2))/75014100000,-((11 nf (-51274158711+2257351840 nf))/50009400000),59388575317957639/14702763600000-(344630882967529 nf)/980184240000-(19429628359 nf^2)/3500658000+(185482 Zeta[3])/6615-116644/441 nf Zeta[3],-((3330825303467 nf)/130691232000)+(27203147669 nf^2)/32672808000+4237/147 nf Zeta[3],0,0},{(-125803784333+3864050289 nf+12266100 nf^2)/13891500,(-1552505147+103498779 nf+2310525 nf^2)/992250,(58229652933-8027240675 nf+12836250 nf^2)/22050000,(11 (-42225808027+2993220285 nf+128236500 nf^2))/347287500,(11 (2036444205-293388617 nf+474950 nf^2))/12862500,-(1286698543033/1089093600)-(28588205419 nf)/907578000+(286481 nf^2)/102900-(3672 Zeta[3])/49+960/7 nf Zeta[3],11481783359213/1680700000-(1587171468293 nf)/5227649280-(549102703 nf^2)/25930800-119753/147 nf Zeta[3],0,0},{(57478682698-1378946511831 nf+56562351300 nf^2)/78764805000,(8136236064962-1750300233339 nf+28333676700 nf^2)/50634517500,(nf (165674357677+1034313000 nf))/19289340000,(11 (49739652125137-8383000096905 nf+163446921540 nf^2))/1772208112500,-((11 nf (-601181372023+20078971374 nf))/2362944150000),(465081385449512-67446496337721 nf+1159037434800 nf^2)/882165816000,((510346526357-21833437680 nf) nf)/84015792000,24226918396923088741/5359157332200000-(24860621334119521 nf)/63799492050000-(306389943931 nf^2)/50634517500+(5012876 Zeta[3])/178605-(2527712 nf Zeta[3])/8505,-((705201132190069 nf)/40831674912000)+(2502299986513 nf^2)/6076142100000+(32866 nf Zeta[3])/1701},{-((11 (6063019268359-121402796820 nf+627631200 nf^2))/5626057500),(11 (-1236398447167+60087449760 nf+599054400 nf^2))/7233502500,(11 (41517336958173-5293982292704 nf+2795587200 nf^2))/135025380000,(121 (-737806452437+40098499806 nf+1110790800 nf^2))/63293146875,(121 (768540966289569-113805279603008 nf+116114664960 nf^2))/66162436200000,(11 (-997735386793+60401824575 nf+2761894800 nf^2))/7876480500,(11 (40185102410397-5594110063922 nf+5523789600 nf^2))/294055272000,-(12257491838900099/76559390460000)-(50854035270599 nf)/9114213150000+(10522567 nf^2)/80372250-(294712 Zeta[3])/25515+1408/81 nf Zeta[3],28836204088571687/3675690900000-(1375186504728767 nf)/3645685260000-(161230169591 nf^2)/7233502500-(1523848 nf Zeta[3])/1701}};*)


==> anc/CoefficientFunctions.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(*----------------------------------------------------------------*)*)
(*(*The $\gamma^\ast\to\eta\gamma$ and $\gamma^\ast\to\eta'\gamma$*)*)
(*(*form factors to NNLO accuracy in perturbative QCD.*)*)
(*(*V.M.Braun,K.G.Chetyrkin,A.N.Manashov*)(*Version from 10.10.2025*)*)
(*(*----------------------------------------------------------------*)*)
(*(*The lists contain the moments of the coefficients functions*)*)
(*(*n=0,2,4,6,8 (for quarks)*)*)
(*(*n=2,4,6,8 for gluons as defined in Eq.(22)*)(*LL=Log (Q^2/mu^2)*)*)
(*(*----------------------------------------------------------------*)*)


(* ::Input:: *)
(*(* Tree-level CFs *)*)


(* ::Input:: *)
(*NonsingletTreeLevelGegMoments={6,6,6,6,6};*)


(* ::Input:: *)
(*(*One-loop CFs*)*)
(**)
(*NonsingletOneLoopGegMoments={-54,247/12-25 LL,10247/150-(182 LL)/5,2071851/19600-(3081 LL)/70,36246821/264600-(1045 LL)/21};*)
(**)
(*GluonOneLoopGegMoments={-(1375/18)+(50 LL)/3,-(4648/45)+(56 LL)/3,-(46629/392)+(135 LL)/7,-(73700/567)+(176 LL)/9};*)


(* ::Input:: *)
(*(*Two-loop CFs*)*)
(**)
(*Gluon2LoopGegMoments={-((5750 LL^2)/27)+25/162 LL (18115+168 \[Pi]^2-7776 Zeta[3])+(5 (-6100709-299640 \[Pi]^2+20736 \[Pi]^4+3730752 Zeta[3]))/3888,-((43708 LL^2)/135)+(14 LL (941179+4200 \[Pi]^2-486000 Zeta[3]))/2025+(-576874807-23750160 \[Pi]^2+1814400 \[Pi]^4+408412800 Zeta[3])/24300,-(42827050643369/889056000)-(5463 LL^2)/14-(512567 \[Pi]^2)/280+144 \[Pi]^4+LL (217578203/19600+30 \[Pi]^2-6480 Zeta[3])+36622 Zeta[3],-(15479288851280743/189035532000)-(3720508 LL^2)/8505-(526373584 \[Pi]^2)/178605+(704 \[Pi]^4)/3+LL (313003551278/18753525+(2464 \[Pi]^2)/81-10560 Zeta[3])+(12248032 Zeta[3])/189};*)
(**)
(*PureSinglet2LoopGegMoments={-((16 LL \[Pi]^2)/3)-16/3 (4-2 \[Pi]^2-15 Zeta[3]),(10 LL^2)/9-2/27 LL (65+12 \[Pi]^2)+1/648 (9025+1752 \[Pi]^2+1728 Zeta[3]),(112 LL^2)/225-(4 LL (2681+300 \[Pi]^2))/3375+(200057+25320 \[Pi]^2+21600 Zeta[3])/20250,22413393379/3111696000+(27 LL^2)/98+(2147 \[Pi]^2)/2940+LL (-(218297/102900)-(4 \[Pi]^2)/21)+(4 Zeta[3])/7,(352 LL^2)/2025+4/3 LL (-(6736301/5953500)-(4 \[Pi]^2)/45)+4/3 (123327205949/30005640000+(2053 \[Pi]^2)/5670+(4 Zeta[3])/15)};*)
(**)
(*Nonsinglet2LoopGegMoments={2/135 LL (1140 \[Pi]^2-120 nf \[Pi]^2+2880 Zeta[3])+2/135 (3180-2455 \[Pi]^2+310 nf \[Pi]^2-54 \[Pi]^4-8820 Zeta[3]+60 nf (7+6 Zeta[3])),-(50/27) LL^2 (-83+6 nf)-1/81 LL (72055-4008 \[Pi]^2+48 nf (-140+3 \[Pi]^2)-3456 Zeta[3])+(8758270-573960 \[Pi]^2-3888 \[Pi]^4-4583520 Zeta[3]+45 nf (-16493+456 \[Pi]^2+576 Zeta[3]))/4860,-(364/675) LL^2 (-529+30 nf)-(2 LL (9269491-320700 \[Pi]^2+30 nf (-23639+300 \[Pi]^2)-216000 Zeta[3]))/10125+(1/30375)(111949666-5344545 \[Pi]^2-24300 \[Pi]^4-40456800 Zeta[3]+180 nf (-52402+705 \[Pi]^2+900 Zeta[3])),88109795321521/15558480000-(2054 LL^2 (-706+35 nf))/3675-(29237953 \[Pi]^2)/132300-(4 \[Pi]^4)/5-(167168 Zeta[3])/105+nf (-(5560838317/12348000)+(787 \[Pi]^2)/189+(16 Zeta[3])/3)+LL (-(25377160703/9261000)+(22832 \[Pi]^2)/315+nf (2027863/11025-(16 \[Pi]^2)/9)+(128 Zeta[3])/3),2069438505601619/270050760000-(2090 LL^2 (-2783+126 nf))/11907-(922820501 \[Pi]^2)/3572100-(4 \[Pi]^4)/5-(48292 Zeta[3])/27+nf (-(431848394837/750141000)+(1684 \[Pi]^2)/405+(16 Zeta[3])/3)+LL (-(270022372609/75014100)+(224936 \[Pi]^2)/2835+nf (65477533/297675-(16 \[Pi]^2)/9)+(128 Zeta[3])/3)};*)
(**)


==> anc/README.m <==
(* ::Package:: *)

(* ---------------------------------------------------------------- *) 
(* The  $\gamma^\ast\to \eta\gamma$ and $\gamma^\ast\to \eta'\gamma$*)                          
(*  form factors to NNLO accuracy in perturbative QCD.              *) 
(* V.M. Braun, K.G. Chetyrkin, A.N. Manashov                        *)
(* Version from 10.10.2025                                          *) 
(* ---------------------------------------------------------------- *) 

(* ---------------------------------------------------------------- *)
(* The two ancillary files                                          *)
(*     CoefficientFunctions.m                                       *)
(*     AnomalousDimensions.m                                        *)
(* contain the Gegenbauer moments of the coefficient functions (CFs)*) 
(* defined in Eq.(22) and the nonsinglet and singlet anomalous      *)
(* dimensions, Eq.(50), respectively                                *)          
(* ---------------------------------------------------------------- *) 


